A QUBO-Inspired Computational Framework for Airport Landside Bottleneck Diagnosis and Dynamic Dispatch Optimization

Airport landside traffic centers connect terminal arrivals with taxis, ride-hailing vehicles, private cars, buses, metro services, parking facilities, and terminal-area roadways. Peak arrivals can create coupled congestion across passenger queues, vehicle queues, pickup berths, storage areas, and access roads. This study proposes a QUBO-inspired computational framework for bottleneck diagnosis and dynamic dispatch in this setting. Shanghai Pudong International Airport and Hangzhou Xiaoshan International Airport serve as case airports. A five-minute state model links passenger arrivals, vehicle supply, pickup berth service, vehicle storage, and road capacity. Bottleneck diagnosis uses service intensity, road demand saturation, bottleneck frequency, queue severity, shadow-price leverage, and a composite congestion severity index. Two dispatch schemes are tested under consistent demand inputs: finite-action model predictive control and quadratic-unconstrained-binary-optimization-inspired simulated annealing. In the strong-peak baseline scenario, the QUBO-inspired method reduces the final passenger queue from 3445 to 2477 passengers at Shanghai Pudong and from 2053 to 1482 passengers at Hangzhou Xiaoshan. Case results indicate different dominant bottlenecks. Shanghai Pudong is more affected by road saturation, whereas Hangzhou Xiaoshan is more affected by pickup berth service. Robustness tests under demand, supply, service, road-capacity, modal-share, and random-noise perturbations show retained queue-reduction benefits under the tested uncertainty levels.

==> generate_article_figures.py <==
from __future__ import annotations

import csv
from collections import defaultdict
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch
import numpy as np


ROOT = Path(__file__).resolve().parent
DATA = next((p / "outputs" for p in ROOT.parent.glob("20260334B*") if (p / "outputs").exists()))
FIG = ROOT / "figures"
FIG.mkdir(exist_ok=True)

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 9,
    "axes.titlesize": 10,
    "axes.labelsize": 9,
    "legend.fontsize": 8,
    "figure.dpi": 180,
})


def read_csv(name: str) -> list[dict[str, str]]:
    with (DATA / name).open("r", encoding="utf-8-sig", newline="") as f:
        return list(csv.DictReader(f))


def savefig(name: str) -> None:
    for ext in ["png", "pdf"]:
        plt.savefig(FIG / f"{name}.{ext}", bbox_inches="tight")
    plt.close()


def figure_framework() -> None:
    groups = [
        (
            "Public airport and\nroad-network data",
            ["Airport operational\ndata", "Road-network\ntopology data"],
            "#F2CEAC",
        ),
        (
            "Peak-period demand\nconstruction",
            ["Baseline peak\nscenario", "Strong-peak\nscenario", "Extreme-peak\nscenario"],
            "#A9DB8F",
        ),
        (
            "Passenger-vehicle-\nfacility-road\nstate model",
            ["Passenger\nqueue dynamics", "Vehicle-facility\nservice logic", "Road impedance\ncalculation"],
            "#EBCFE0",
        ),
        (
            "Bottleneck diagnosis\nand shadow-price test",
            ["Bottleneck type\nidentification", "Shadow-price\nsensitivity test"],
            "#C7C9EB",
        ),
        (
            "MPC and QUBO-SA\ndispatch\nexperiments",
            ["MPC dynamic\ndispatch", "QUBO-SA heuristic\ndispatch"],
            "#EFAAA8",
        ),
        (
            "Robustness analysis\nunder perturbations",
            ["Demand scaling", "Supply, service,\nand road capacity", "Modal share\nand random noise"],
            "#62C5C8",
        ),
    ]
    fig, ax = plt.subplots(figsize=(10.8, 3.35))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    x_centers = np.linspace(0.07, 0.93, len(groups))
    panel_w = 0.132
    panel_y = 0.08
    panel_h = 0.72
    inner_w = panel_w - 0.024

    for x, (title, items, color) in zip(x_centers, groups):
        ax.text(x, 0.93, title, ha="center", va="center", fontsize=6.9, fontweight="bold", color="#303030")
        panel = FancyBboxPatch(
            (x - panel_w / 2, panel_y),
            panel_w,
            panel_h,
            boxstyle="round,pad=0.006,rounding_size=0.006",
            linewidth=1.4,
            linestyle=(0, (4, 2)),
            edgecolor="#26333A",
            facecolor="#DDF4F2",
        )
        ax.add_patch(panel)

        if len(items) == 2:
            ys = [0.60, 0.28]
            h = 0.16
        else:
            ys = [0.62, 0.40, 0.18]
            h = 0.16

        for y, item in zip(ys, items):
            box = FancyBboxPatch(
                (x - inner_w / 2, y - h / 2),
                inner_w,
                h,
                boxstyle="round,pad=0.012,rounding_size=0.010",
                linewidth=0.9,
                edgecolor="#27333A",
                facecolor=color,
            )
            ax.add_patch(box)
            ax.text(x, y, item, ha="center", va="center", fontsize=6.5, fontweight="bold", color="#2B2B2B")

    for x1, x2 in zip(x_centers[:-1], x_centers[1:]):
        ax.add_patch(
            FancyArrowPatch(
                (x1 + panel_w / 2 + 0.008, 0.44),
                (x2 - panel_w / 2 - 0.008, 0.44),
                arrowstyle="-|>",
                mutation_scale=12,
                linewidth=1.0,
                color="#3E3E3E",
            )
        )
    savefig("fig_framework")


def figure_demand_curve() -> None:
    rows = read_csv("02_demand_timeseries.csv")
    fig, ax = plt.subplots(figsize=(4.8, 3.0))
    for ap, label, color in [("pudong", "Shanghai Pudong", "#4C78A8"), ("xiaoshan", "Hangzhou Xiaoshan", "#F58518")]:
        xs, ys = [], []
        for r in rows:
            if r["airport_code"] == ap and r["peak_scenario"] == "strong_peak" and r["mode_scenario"] == "baseline":
                xs.append(float(r["time_min"]))
                ys.append(float(r["total_arrival_passengers"]))
        ax.plot(xs, ys, marker="o", markersize=2.5, linewidth=1.4, label=label, color=color)
    ax.set_xlabel("Time in peak window (min)")
    ax.set_ylabel("Passenger arrivals per 5 min")
    ax.grid(alpha=0.25)
    ax.legend(frameon=False)
    savefig("fig_demand_curve")


def figure_bottleneck() -> None:
    rows = read_csv("08_bottleneck_frequency.csv")
    resources = ["vehicle_supply", "berth_facility", "demand_limited", "road_oversaturation"]
    display = ["Vehicle\nsupply", "Berth\nfacility", "Demand\nlimited", "Road\nsaturation"]
    fig, axes = plt.subplots(1, 2, figsize=(8.2, 3.2), sharey=True)
    colors = ["#1F78B4", "#33A02C", "#FF7F00", "#B2182B"]
    for ax, ap, title in zip(axes, ["pudong", "xiaoshan"], ["Shanghai Pudong", "Hangzhou Xiaoshan"]):
        vals = []
        sev = []
        for res in resources:
            rec = next(r for r in rows if r["airport"] == ap and r["resource"] == res)
            vals.append(float(rec["frequency_F"]))
            sev.append(float(rec["severity_S"]))
        ax.bar(np.arange(len(resources)), vals, color=colors, edgecolor="#444444", linewidth=0.5)
        ax.set_xticks(np.arange(len(resources)))
        ax.set_xticklabels(display, rotation=0, fontsize=8)
        ax.set_title(title, fontweight="bold")
        ax.set_ylim(0, 0.72)
        ax.grid(axis="y", alpha=0.25)
        for i, (v, s) in enumerate(zip(vals, sev)):
            ax.text(i, v + 0.025, f"S={s:.0f}", ha="center", fontsize=7)
    axes[0].set_ylabel("Bottleneck frequency")
    savefig("fig_bottleneck")


def figure_dispatch() -> None:
    summaries = {
        "No dispatch": read_csv("04_queue_summary.csv"),
        "MPC": read_csv("05_mpc_summary.csv"),
        "QUBO-inspired SA": read_csv("06_qubo_summary.csv"),
    }
    airports = [("pudong", "Shanghai Pudong"), ("xiaoshan", "Hangzhou Xiaoshan")]
    metrics = defaultdict(list)
    for method, rows in summaries.items():
        for ap, _ in airports:
            rec = next(r for r in rows if r["airport_code"] == ap and r["peak_scenario"] == "strong_peak" and r["mode_scenario"] == "baseline")
            metrics[method].append(float(rec["final_passenger_queue_total"]))
    fig, ax = plt.subplots(figsize=(5.2, 3.1))
    x = np.arange(len(airports))
    width = 0.24
    colors = ["#2C7FB8", "#4DAF4A", "#E66101"]
    for i, (method, values) in enumerate(metrics.items()):
        ax.bar(x + (i - 1) * width, values, width, label=method, color=colors[i], edgecolor="#444444", linewidth=0.5)
    ax.set_xticks(x)
    ax.set_xticklabels([label for _, label in airports])
    ax.set_ylabel("Final passenger queue (passengers)")
    ax.grid(axis="y", alpha=0.25)
    ax.legend(frameon=False)
    savefig("fig_dispatch")


def figure_robustness() -> None:
    rows = read_csv("07_robustness_oat.csv")
    fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.0), sharey=False)
    methods = [("baseline04", "No dispatch", "#4C78A8"), ("mpc05", "MPC", "#54A24B"), ("qubo06", "QUBO-inspired SA", "#F58518")]
    for ax, ap, title in zip(axes, ["pudong", "xiaoshan"], ["Shanghai Pudong", "Hangzhou Xiaoshan"]):
        for method, label, color in methods:
            pts = [
                r for r in rows
                if r["airport"] == ap and r["method"] == method and r["axis"] == "demand_scale"
            ]
            pts.sort(key=lambda r: float(r["level"]))
            ax.plot(
                [float(r["level"]) for r in pts],
                [float(r["final_passenger_queue_total"]) for r in pts],
                marker="o", linewidth=1.4, markersize=3.0, label=label, color=color,
            )
        ax.set_title(title, fontweight="bold")
        ax.set_xlabel("Demand multiplier")
        ax.grid(alpha=0.25)
    axes[0].set_ylabel("Final passenger queue (passengers)")
    axes[1].legend(frameon=False, loc="upper left")
    savefig("fig_robustness")


def figure_mc() -> None:
    rows = read_csv("07_robustness_monte_carlo.csv")
    fig, ax = plt.subplots(figsize=(5.4, 3.1))
    labels, means = [], []
    for ap, ap_label in [("pudong", "Pudong"), ("xiaoshan", "Xiaoshan")]:
        for method, method_label in [("mpc05", "MPC"), ("qubo06", "QUBO-SA")]:
            vals = [
                float(r["final_passenger_queue_total"])
                for r in rows
                if r["airport"] == ap and r["method"] == method and abs(float(r["noise_cv"]) - 0.3) < 1e-9
            ]
            labels.append(f"{ap_label}\n{method_label}")
            means.append(float(np.mean(vals)))
    ax.bar(np.arange(len(labels)), means, color=["#4DAF4A", "#E66101", "#4DAF4A", "#E66101"], edgecolor="#444444", linewidth=0.5)
    ax.set_xticks(np.arange(len(labels)))
    ax.set_xticklabels(labels)
    ax.set_ylabel("Final passenger queue (passengers)")
    ax.grid(axis="y", alpha=0.25)
    savefig("fig_mc_stability")


def main() -> None:
    figure_framework()
    figure_demand_curve()
    figure_bottleneck()
    figure_dispatch()
    figure_robustness()
    figure_mc()
    print(f"Wrote figures to {FIG}")


if __name__ == "__main__":
    main()

